On the dynamics of the line operator $\Lambda_{\{2\},\{3\}}$ on some arrangements of six lines

The operator $\Lambda_{\{2\},\{3\}}$ acting on line arrangements is defined by associating to a line arrangement \mathcal{A}, the line arrangement which is the union of the lines containing exactly three points among the double points of \mathcal{A}. We say that six lines not tangent to a conic form an unassuming arrangement if the singularities of their union are only double points, but the dual line arrangement has six triple points, six 5-points and 27 double points. The moduli space of unassuming arrangements is the union of a point and a line. The image by the operator $\Lambda_{\{2\},\{3\}}$ of an unassuming arrangement is again an unassuming arrangement. We study the dynamics of the operator $\Lambda_{\{2\},\{3\}}$ on these arrangements and we obtain that the periodic arrangements are related to the Ceva arrangements of lines.

==> anc/2023-09-Arxiv-Magma.txt <==
/*
In that file are the algorithm used for computing points and line arrangement of unassuming line arrangements, plus computing the realization space of a matroid.
*/


Det:=Determinant;
Trans:=Transpose;
Fac:=Factorization;
Den:=Denominator;
Num:=Numerator;
CC:=ComplexField();
RR:=RealField();
QQ:=Rationals();
ZZ:=Integers();
R<X>:=PolynomialRing(QQ);
F<t>:=FunctionField(Rationals());


//auxiliary function (computes the meeting point of 2 lines defined over function fields)
function MEET(q1,q2)
assert not q1 eq q2;
PP:=Ambient(q1);
FI:=BaseRing(PP);
qr:=Equations(q1)[1];
qp:=Equations(q2)[1];
V1:=[Derivative(qr,PP.1), Derivative(qr,PP.2), Derivative(qr,PP.3)];
V2:=[Derivative(qp,PP.1), Derivative(qp,PP.2), Derivative(qp,PP.3)];
PO:=Eltseq(Basis(NullspaceOfTranspose(Matrix([V1,V2])))[1]);
return PP![FI!Evaluate(a,[0,0,0]) : a in PO];
end function;


/*
For the following function: ConfigurationOfLinesV2(Lines);

entry : a line arrangement= a list of lines

returns : 
SetIntPoOrd : the set of intersection points of the lines according to their multiplicity
LinesOrd  : related result
NumLinPerPo : the number of lines per points
NumPoPerLine : the number of points per lines
Tr : the more important object of the function, a list of lists of the form [k,m] which means m k-points
TrLine : related result
HCst : the H-constant
Config : the incidence matrix between lines and points

*/

function ConfigurationOfLinesV2(Lines);
  function IsIn(p,l);
    if p in l then return 1; else return 0; end if;
  end function;
  assert #{q : q in Lines} eq #Lines;
  temps:=Cputime();
  P2<x,y,z>:=Ambient(Lines[1]);
  K:=BaseField(P2);
  SetIntPo:={};  
  for k1 in [1..#Lines-1] do
    for k2 in [k1+1..#Lines] do
      U:={MEET(Lines[k1],Lines[k2])};
      SetIntPo:=SetIntPo join U;
    end for;
  end for;
  SetIntPo:=SetToSequence(SetIntPo);
  Config:=[[ IsIn(p,l) : p in  SetIntPo]: l in Lines];
  NumLinPerPo:=[ &+ [ Config[j][k] : j in [1..#Lines]]: k in [1..#SetIntPo]];
  NumPoPerLine:=[&+ q : q in Config];
  Se:=Sort(SetToSequence({mu : mu in NumLinPerPo}));
  Ind1:=[[k : k in [1..#SetIntPo] | NumLinPerPo[k] eq t] : t in Se];
  SetIntPoOrd:=[ SetIntPo[list]: list in Ind1];
  Se2:=Sort(SetToSequence({mu : mu in NumPoPerLine}));
  Ind2:=[[k : k in [1..#Lines] | NumPoPerLine[k] eq t] : t in Se2];
  //Ind2WODP:=[[k : k in [1..#Lines] | NumPoPerLine[k] eq t] : t in [k : k in Se2|k ge 3]];
  LinesOrd:=[ Lines[list] : list in Ind2];
  Ind1B:=&cat Ind1;
  Ind2B:=&cat Ind2;
  Config:= [[ Config[u,v] : u in Ind2B] : v in Ind1B];
  NumLinPerPo:=NumLinPerPo[Ind1B];
  NumPoPerLine:=NumPoPerLine[Ind2B];
  Tr:=[[k,#[q : q in NumLinPerPo | q eq k]] : k in Se];
  TrLine:=[[k,#[q : q in NumPoPerLine | q eq k]] : k in Se2];
   HCst:=(#Lines^2-(&+ [q[2]*q[1]^2 : q in Tr]))/(&+ [q[2] : q in Tr]);
   if 3+&+[(q[1]-3)*q[2] : q in Tr] eq 0 then "SIMPLICIAL"; end if;
  return <SetIntPoOrd,LinesOrd,NumLinPerPo,NumPoPerLine,Tr,TrLine,HCst,Config>;
end function;

// one may also use

ConfL:=ConfigurationOfLinesV2;

function ConfL5(Lines);
Z:=ConfigurationOfLinesV2(Lines);
return Z[5];
end function;

function ConfL1(Lines);
Z:=ConfigurationOfLinesV2(Lines);
return Z[1];
end function;


//================================operators===========================

//dual operator with entry: list of lines or points; returns the list of points or lines which is dual

function DualConf(Obj)
  if Type(Obj[1]) eq Pt then
  PP:=Ambient(Scheme(Obj[1]));
  POINTS:=[Eltseq(p): p in Obj];
  LINES:=[[q[1]*PP.1+q[2]*PP.2+q[3]*PP.3]: q in POINTS];
  LINES:=[Scheme(PP,q) : q in LINES];
  //LINES:=Setseq(Seqset(LINES));
  return LINES;
  elif Type(Obj[1]) eq SeqEnum then 
  PP:=ProjectiveSpace(Parent(Obj[1][3]),2);
  LINES:=[[q[1]*PP.1+q[2]*PP.2+q[3]*PP.3]: q in Obj];
  LINES:=[Scheme(PP,q) : q in LINES];
  return LINES,PP;
  else
  PP:=Ambient(Obj[1]);
  FI:=BaseRing(PP);
  Obj2:=[Equations(q)[1] : q in Obj];
  PO:=[[Derivative(qq,PP.1),Derivative(qq,PP.2),Derivative(qq,PP.3)] : qq in Obj2];
 // PO:=[PP![FI!Evaluate(a,[0,0,0]): q in a] : a in PO];
  PO:=[PP![Evaluate(q,[0,0,0]): q in a] : a in PO];
  return PO;
  end if;
end function;

/*
The following is the operator $\mathcal{L}_N$
entry : a set Po of points in a projective plane and N either a list of integers, or an integer, 
output, a list with : 
LinesN : the lines wanted for the operator $\mathcal{L}_N$
NumbLinesTroughPo  : related result
SE : related result
NumbPoInLines  : related result
*/

function OperLines(Po,N)
  assert #{q : q in Po} eq #Po;
  P2<x,y,z>:=Ambient(Scheme(Po[1]));
  L1:=LinearSystem(P2,1);
  E:=Subsets({1..#Po}, 2);
  Lines2:=[LinearSystem(L1,[P2!Po[k] : k in q]) : q in E];
  Lines2:=SetToSequence({Scheme(P2,Sections(q)[1]):q in Lines2});
  if Type(N) eq RngIntElt then
  LinesN:=[ll : ll in Lines2 | #{p : p in Po| p in ll} ge N];
  else 
  LinesN:=[ll : ll in Lines2 | #{p : p in Po| p in ll} in N];
  end if;
  NumbPoInLines:=[#{p : p in Po| p in q}: q in LinesN]; 
  NumbLinesTroughPo:=[#{q : q in LinesN | p in q}: p in Po]; 
  //"The number of lines of the configuration is"; #LinesN;
  SE:=Sort(SetToSequence({p : p in NumbPoInLines}));
  return <LinesN,NumbLinesTroughPo,SE,NumbPoInLines>;
end function;

// a shorter call, output only the first output of the long version
function OL(Po,N)
return OperLines(Po,N)[1];
end function;


/*
The following is the operator $\mathcal{P}_N$
PoHB : the main output
Tr : the singularities 
HCst : the H-constant
OldIntPo : related result
NumLinPerPo: related result
NumPo: related result
*/

function OperPoints(Li,N)
  SetIntPoOrd,LinesOrd,NumLinPerPo,NumPo,Tr,TrLine,HCst,Config:=Explode(ConfigurationOfLinesV2(Li));
  OldIntPo:=&cat SetIntPoOrd;
  //Tr,HCst,OldIntPo,NumLinPerPo,NumPo:=ConfigurationOfLines(Li);
  //Tr;
  if Type(N) eq RngIntElt then
  PoHB:=OldIntPo[[k : k in [1..#NumLinPerPo]| NumLinPerPo[k] ge N]];
  else 
  PoHB:=OldIntPo[[k : k in [1..#NumLinPerPo]| NumLinPerPo[k] in N]];
  end if;
  //"the number of taken points is equal to"; #PoHB;
  return <PoHB,Tr,HCst,OldIntPo,NumLinPerPo,NumPo>;
end function;


// a shortcut for the previous function
function OP(Li,N)
return OperPoints(Li,N)[1];
end function;


// the two main operators of the paper:

function OperLambda(Li,N1,N2)
  if #Li eq 0 then return []; end if;
  Poi,Tr,HCst,IntPoOldConf,NumLinPerPo,NumPo:=Explode(OperPoints(Li,N1));
  if #Poi eq 0 then return []; end if;
  LiN2,NLiTrPoN2,SEN2,NPoInLiN2:=Explode(OperLines(Poi,N2));
  //Seqset(Li) eq Seqset(LiN2);
  return <LiN2,NLiTrPoN2,SEN2,NPoInLiN2,IntPoOldConf>;
end function;


function OperPsi(Po,N1,N2)
  LiOld,LiTrPoOld,SEN2,PoInLiOld:=Explode(OperLines(Po,N1));
  NewPo,Tr,HCst,NewIntPo,NumLinPerNewPo,NumPo:=Explode(OperPoints(LiOld,N2));
  #Po eq #NewPo;
  return <NewPo,NewIntPo,LiOld,LiTrPoOld,SEN2,PoInLiOld>;
end function;


// LiN2,NLiTrPoN2,SEN2,NPoInLiN2:=Explode( OperLambda(Li,N1,N2));


// a shortcut for calling these operators

function Lmn(Conf,m,n)
return OperLambda(Conf,m,n)[1];
end function;

function OL2D(Conf)
return OperLines(DualConf(Conf),[2])[1];
end function;

function OLND(Conf,n)
return OperLines(DualConf(Conf),n)[1];
end function;


//function Lambda_{{2},{3}}

function L23(LL);
return OperLambda(LL,[2],[3])[1];
end function;




//MATROIDS===========================
/*

compute the realization space over field K1, from the non-basis " points" of the matroid, para is 0 or 1: para=1 returns the irreducible components.
Careful: one should check that the ideal generated by the bases is not the ideal generated by the non-bases (if this is equal the matroid is not representable), this is not done. But in good situation, obtaining one configuration is sufficient to tells that the matroid is representable, and no need of computing it. That computation should be done in each of the irreducible components that are returned.
For the unassuming arrangement that amateur function is sufficient.

*/

function Matroid(points,K1,para)
nlines:=#(&join {Seqset(q): q in points});
 //K1:=Rationals();
ALL3:=&join {Subsets(Seqset(q),3): q in points};
ALL3:=Sort([Sort(Setseq(q)): q in ALL3]);
//checking that the first four "lines" are in general position
assert not ([1,2,3] in ALL3 or [1,2,4] in ALL3 or [2,3,4] in ALL3 or [1,3,4] in ALL3);
RR<[u]>:=PolynomialRing(K1,(nlines-4)*3);
Inc:=[[u[k+j*(nlines-4)] : k in [1..(nlines-4)]]: j in [0..2]];
Inc:=[ [0,0,0,0] cat q : q in Inc];
Inc[1][1]:=1;
Inc[1][4]:=1;
Inc[2][2]:=1;
Inc[2][4]:=1;
Inc[3][3]:=1;
Inc[3][4]:=1;
function LessVar(ALL3,Inc)
for k in [5..#Inc[1]] do
if not [2,3,k] in ALL3 then 
Inc[1][k]:=1;
else 
Inc[1][k]:=0;
Inc[2][k]:=1;
end if;
end for;
return Inc;
end function;
Inc:=LessVar(ALL3,Inc);
novar:=0;
for k2 in [1..3] do
for k1 in [1..nlines] do
if not Inc[k2,k1] in {0,1} then 
novar:=novar+1;
end if;
end for;
end for;
AF<[v]>:=AffineSpace(K1,novar);
//"Number of variables";
//novar;
NInc:=[];
novar:=1;
for k2 in [1..3] do
for k1 in [1..nlines] do
if Inc[k2,k1] in {0,1} then 
Append(~NInc,CoordinateRing(AF)!Inc[k2,k1]);
else 
Append(~NInc,v[novar]);
novar:=novar+1;
end if;
end for;
end for;
NInc:=[[NInc[k+j*nlines]: k in [1..nlines]]: j in [0..2]];
Inc:=[[NInc[v,u]: v in [1..3]]:u in [1..nlines]];
Rel:=[Determinant(Matrix(Inc[a])): a in ALL3];
//Rel:=GroebnerBasis(Ideal(Rel));
MODULI:=(Scheme(AF,Rel));
//"Dimension of the moduli";
//Dimension(MODULI);
PMODULI:=ProjectiveClosure(MODULI);
PPR<[Y]>:=Ambient(PMODULI);
if para eq 1 then 
"Number of Prime components";
IR:=PrimeComponents(PMODULI);
#IR;
"Dimension of the prime components of the moduli";
[Dimension(q): q in IR];
//"Reduced";
//[IsReduced(q): q in IR];
else 
IR:=PMODULI;
end if;
//Inc:=Inc[[k^(g^-1): k in [1..nlines]]];
return
//<IR,MODULI,Ambient(PMODULI),Ambient(MODULI)>;
IR,Inc,MODULI,PPR;
end function;




//unassuming line arrangements ================================================================

/* 
The unassuming line arrangement with entry AA which is either a number in a field or a list of such numbers, 
the output is according to the case, the unassuming line arrangement with parameter AA or a list of such line arrangements with parameters a in AA, the advantage of the last possibility is that in the second entry <K,P2,x,y,z> there is the field K where it is defined, a projective space P2 which is common to all the arrangements in the output (this is not the case otherwise), and x,y,z are the coordinates of that projective space.
*/

function Unassuming(AA);
if Type(AA) eq SeqEnum then
K:=Parent(AA[1]);
P2<x,y,z>:=ProjectiveSpace(K,2);
ACONF:=[];
for aa in AA do
Append(~ACONF,[ [ 0, 1, 1 ], [ 0, -1, 1 ], [ 1, 0, 1 ], [ -1, 0, 1 ], [ aa, 1, 0 ],  [ -aa, 1, 0 ]] );
end for;
ACONF:=[DualConf([P2!q: q in W]) : W in ACONF];
return ACONF,<K,P2,x,y,z>;
else 
K:=Parent(AA);
aa:=AA;
P2<x,y,z>:=ProjectiveSpace(K,2);
ACONF:=[ [ 0, 1, 1 ], [ 0, -1, 1 ], [ 1, 0, 1 ], [ -1, 0, 1 ], [ aa, 1, 0 ],  [ -aa, 1, 0 ]];
ACONF:=DualConf([P2!q: q in ACONF]);
return ACONF,<K,P2,x,y,z>;
end if;
end function;


//auxilliary functions================================================


// compute the N iterates of the operator L23



function FinPowersL23(L6,N)
A:=L6;
RES:=[A];
for k in [1..N-1] do
Append(~RES,L23(RES[#RES]));
end for;
return RES;
end function;


// Compute the successive images of the (pre) periodic arrangements

function PowersL23(L6)
A:=L6;
RES:=[A];
SetRES:={Seqset(A)};
NI:=0;
repeat
NI:=NI+1; 
NC:=#RES;
NL6:=L23(RES[#RES]);
if not Seqset(NL6) in SetRES and not #NL6 eq 0 then
Append(~RES,NL6);
SetRES:=SetRES join {Seqset(NL6)};
end if;
until (#RES eq NC) or (NI eq 75) or (#NL6 eq 0);
"This is periodic";
Seqset(A) eq Seqset(NL6);
#RES;
if NI eq 75 then return "too much"; end if;
return RES;
end function;




/* Example of use of the various functions
nn:=11;
K<ze>:=CyclotomicField(nn);
AA,UU:=Unassuming([ze^k:k in [1..nn-1]]);
POW:=[PowersL23(L):L in AA];
POW:=&cat(&cat POW);
POW:=Setseq(Seqset(POW));
#POW;
#POW eq 6*nn;
ConfL5(POW);

// a special value
K<r5>:=QuadraticField(5);
L6:=Unassuming(2+r5);
ConfL5(OL2D(L6)); 
L10:=L23(L6);
#L10;
ConfL5(L6 cat L10);
#L23(L10) eq 90;

//a matroid defining unassuming line arrangements
points:=[
    [ 1, 5, 10 ],
    [ 2, 4, 13 ],
    [ 3, 9, 13 ],
    [ 5, 7, 8 ],
    [ 6, 11, 12 ],
    [ 12, 14, 15 ],
    [ 1, 2, 8, 9, 12 ],
    [ 1, 6, 7, 13, 15 ],
    [ 2, 3, 5, 6, 14 ],
    [ 3, 4, 7, 10, 12 ],
    [ 4, 5, 9, 11, 15 ],
    [ 8, 10, 11, 13, 14 ]
];
IR,Inc:=Matroid(points,QQ,1);
//the moduli space
IR[1];
//the 3*15 matrix 
Inc;
//IR is the projective closure of the moduli space, hence one parameter more (Y=v).

FU<[Z]>:=FunctionField(IR[1]);
NORMAL:=[[FU!Inc[l,c]:c in [1..3]]: l in [1..15]]; 
NORMAL;
P2<x,y,z>:=ProjectiveSpace(FU,2);
L15:=DualConf([P2!q: q in NORMAL]);
L6:=OLND(L15,[5]);#L6 eq 6;
M6:=L23(L6);#M6 eq 6;
ConfL5(L6);
ConfL5(M6);
ConfL5(L6 cat M6);
*/












